Machine Learning-Guided Memory Optimization for DLRM Inference on Tiered Memory

Deep learning recommendation models (DLRMs) are widely used in industry, and their memory capacity requirements reach the terabyte scale. Tiered memory architectures provide a cost-effective solution but introduce challenges in embedding-vector placement due to complex embedding-access patterns. We propose RecMG, a machine learning (ML)-guided system for vector caching and prefetching on tiered memory. RecMG accurately predicts accesses to embedding vectors with long reuse distances or few reuses. The design of RecMG focuses on making ML feasible in the context of DLRM inference by addressing unique challenges in data labeling and navigating the search space for embedding-vector placement. By employing separate ML models for caching and prefetching, plus a novel differentiable loss function, RecMG narrows the prefetching search space and minimizes on-demand fetches. Compared to state-of-the-art temporal, spatial, and ML-based prefetchers, RecMG reduces on-demand fetches by 2.2x, 2.8x, and 1.5x, respectively. In industrial-scale DLRM inference scenarios, RecMG effectively reduces end-to-end DLRM inference time by up to 43%.

==> figures/zoom_in_coverage.py <==
import matplotlib.pyplot as plt
import numpy as np

# Placeholder data for 5 groups, each with 4 bars
group_labels = ['dataset0', 'dataset1', 'dataset2', 'dataset3', 'dataset4']
bar_labels = ['Bingo', 'Domino', 'TransFetch', 'RecMG']
bar_data = np.array([
    [0.000708906, 0.00191388, 0.29510725, 0.29510725],  # Group 1
    [0.000717385, 0.00202808, 0.2945794, 0.2945794], # Group 2
    [0.000758333, 0.000858369, 0.284757825, 0.372231],  # Group 3  
    [0.000677003, 0.00166667, 0.3071719, 0.411212],  # Group 4
    [0.000697493, 0.00174603, 0.242271851, 0.29834235]  # Group 5
])  # Example data - RMSE values for each bar in the group







# Colors and patterns for the bars
colors = ['#115740', '#88AB9F', '#ACD1AF', '#E7E9E9', '#FFFFFF']
patterns = ['', '/', '--', '\\', '..']

num_groups = len(group_labels)
num_bars = len(bar_labels)
bar_width = 0.2  # Width of a single bar
group_width = bar_width * num_bars
index = np.arange(num_groups) * (group_width + bar_width)  # Space out the groups

# Create subplots with broken y-axes
fig, (ax, ax2) = plt.subplots(2, 1, sharex=True, figsize=(12, 5),
                               gridspec_kw={'height_ratios': [1, 2],
                                            'hspace': 0.1})

# Function to create bars for each axis
def create_bars(ax, heights):
    for i in range(num_bars):
        ax.bar(index + i*bar_width, heights[:, i], bar_width,
               label=bar_labels[i],  color=colors[i], edgecolor='black', hatch=patterns[i])

# Create bars on both subplots
create_bars(ax, bar_data)
create_bars(ax2, bar_data)

# Set the limits for the broken y-axis
upper_ylim = 0.7
lower_ylim = 0.003
ax.set_ylim(0.2, upper_ylim)  # top part
ax2.set_ylim(0, lower_ylim)  # bottom part

# Hide the spines between ax and ax2
ax.spines['bottom'].set_visible(False)
ax2.spines['top'].set_visible(False)
ax.xaxis.tick_top()
ax.tick_params(labeltop=False)

ax2.xaxis.tick_bottom()

ax.tick_params(axis='y', labelsize=18)
ax2.tick_params(axis='y', labelsize=18)
# Add diagonal lines to indicate the break in the y-axis
d = .02  # Size of diagonal lines
kwargs = dict(transform=ax.transAxes, color='k', clip_on=False)
ax.plot((-d, +d), (-d, +d), **kwargs)        # Top-left diagonal
ax.plot((1 - d, 1 + d), (-d, +d), **kwargs)  # Top-right diagonal

kwargs.update(transform=ax2.transAxes)  # Switch to the bottom axes
ax2.plot((-d, +d), (1 - d, 1 + d), **kwargs)  # Bottom-left diagonal
ax2.plot((1 - d, 1 + d), (1 - d, 1 + d), **kwargs)  # Bottom-right diagonal

# Set labels and title
# Compute the center position for the group labels
group_label_positions = index + bar_width * (num_bars - 1) / 2
plt.xticks(group_label_positions, group_labels, fontsize=18)  # Set font size here
fig.text(0.04, 0.5, 'Prefetch Coverage', va='center', rotation='vertical', fontsize=18)
# Position the y-axis label in the middle of the axis
#ax2.yaxis.set_label_coords(-0.1, 1.02)

# Add a legend
ax.legend(loc='upper left', ncol=4, fontsize=18)

fig.tight_layout()
fig.savefig('coverage_prefetch.pdf')
plt.show()

